Designing a Fast and Flexible Quantum State Simulator

This paper describes the design and implementation of Spinoza, a fast and flexible quantum simulator written in Rust. Spinoza simulates the evolution of a quantum system's state by applying quantum gates, with the core design principle being that a single-qubit gate applied to a target qubit preserves the probability of pairs of amplitudes corresponding to measurement outcomes that differ only in the target qubit. Multiple strategies are employed for selecting pairs of amplitudes, depending on the gate type and other parameters, to optimize performance. Specific optimizations are also implemented for certain gate types and target qubits. Spinoza is intended to enable the development of quantum computing solutions by offering developers a simple, flexible, and fast tool for classical simulation. In this paper we provide details about the design and usage examples. Furthermore, we compare Spinoza's performance against several other open-source simulators to demonstrate its strengths.

==> code/strat2_loop_nest_opt_t0.rs <==
let dist = 1 << target;
let mask_low = dist - 1;
let mask_high = !mask_low;

if target == 0 {
    (0..state.imags.len()).into_iter().step_by(2).for_each(|l| {
        // UPDATE AMPLITUDES FOR TARGET 0
    });
} else {
    (0..(state.imags.len() / 2))
        .into_iter()
        .step_by(2)
        .for_each(|state_index| {
            let l0 = (state_index & mask_low) + ((state_index & mask_high) << 1);
            let l1 = l0 + dist;
            // UPDATE AMPLITUDES
    });
}
